Deep Learning for Automated Medical Image Analysis

Medical imaging is an essential tool in many areas of medical applications, used for both diagnosis and treatment. However, reading medical images and making diagnosis or treatment recommendations require specially trained medical specialists. The current practice of reading medical images is labor-intensive, time-consuming, costly, and error-prone. It would be more desirable to have a computer-aided system that can automatically make diagnosis and treatment recommendations. Recent advances in deep learning enable us to rethink the ways of clinician diagnosis based on medical images. In this thesis, we will introduce 1) mammograms for detecting breast cancers, the most frequently diagnosed solid cancer for U.S. women, 2) lung CT images for detecting lung cancers, the most frequently diagnosed malignant cancer, and 3) head and neck CT images for automated delineation of organs at risk in radiotherapy. First, we will show how to employ the adversarial concept to generate the hard examples improving mammogram mass segmentation. Second, we will demonstrate how to use the weakly labeled data for the mammogram breast cancer diagnosis by efficiently design deep learning for multi-instance learning. Third, the thesis will walk through DeepLung system which combines deep 3D ConvNets and GBM for automated lung nodule detection and classification. Fourth, we will show how to use weakly labeled data to improve existing lung nodule detection system by integrating deep learning with a probabilistic graphic model. Lastly, we will demonstrate the AnatomyNet which is thousands of times faster and more accurate than previous methods on automated anatomy segmentation.

==> DL4MIA (1)/uci-manual/scrape_manual.py <==
#!/usr/bin/env python2
"""
Downloads and extracts a text version of the UCI thesis manual.
"""

from bs4 import BeautifulSoup as Soup
import urllib2

def get_contents(url, output_name):
    html = urllib2.urlopen(url).read()
    manual_content = Soup(html).findAll('div', {'class': 'col-lg-9'})[0]
    with open(output_name + '.txt', 'w') as fh:
        fh.write(manual_content.text.encode('utf8'))

get_contents('http://etd.lib.uci.edu/electronic/tdmanuale', 'toc')
for section in range(1,8):
    url = 'http://etd.lib.uci.edu/electronic/td%de' % section
    get_contents(url, 'section%d' % section)


==> uci-manual/scrape_manual.py <==
#!/usr/bin/env python2
"""
Downloads and extracts a text version of the UCI thesis manual.
"""

from bs4 import BeautifulSoup as Soup
import urllib2

def get_contents(url, output_name):
    html = urllib2.urlopen(url).read()
    manual_content = Soup(html).findAll('div', {'class': 'col-lg-9'})[0]
    with open(output_name + '.txt', 'w') as fh:
        fh.write(manual_content.text.encode('utf8'))

get_contents('http://etd.lib.uci.edu/electronic/tdmanuale', 'toc')
for section in range(1,8):
    url = 'http://etd.lib.uci.edu/electronic/td%de' % section
    get_contents(url, 'section%d' % section)

